Comparative intra-night optical variability of X-ray and $\gamma$-ray detected narrow-line Seyfert 1 galaxies

In a systematic program to characterise the intra-night optical variability (INOV) of different classes of narrow-line Seyfert 1 galaxies (NLSy1s), we report here the first comparative INOV study of NLSy1 sets detected in the X-ray and $\gamma$-ray bands. Our sample consists of 18 sources detected in X-ray but not in $\gamma$-rays (hereafter x$\textunderscore$NLSy1s) and 7 sources detected in $\gamma$-rays (hereafter g$\textunderscore$NLSy1s), out of which 5 are detected also in X-rays. We have monitored these two sets of NLSy1s, respectively, in 24 and 21 sessions of a minimum of 3 hours duration each. The INOV duty cycles for these two sets are found to be 12\% and 53\%, respectively (at a 99\% confidence level). In the set of 18 x$\textunderscore$NLSy1s, INOV duty cycle is found to be zero for the 13 radio-quiet members (monitored in 14 sessions) and 43\% for the 5 radio-loud members (10 sessions). The latter is very similar to the aforementioned duty cycle of 53\% found here for the set of g$\textunderscore$NLSy1s (all of which are radio-loud). Thus it appears that the radio loudness level is the prime factor behind the INOV detection and the pattern of the high-energy radiation plays only a minor role.

==> t.sh <==
latex ms
bibtex ms
latex ms
latex ms
dvips ms.dvi -o ms.ps
ps2pdf ms.ps


